A Theory for the Excitation of CO in Star Forming Galaxies

Observations of molecular gas in high-z star-forming galaxies typically rely on emission from CO lines arising from states with rotational quantum numbers J > 1. Converting these observations to an estimate of the CO J=1-0 intensity, and thus inferring H2 gas masses, requires knowledge of the CO excitation ladder, or spectral line energy distribution (SLED). The few available multi-J CO observations of galaxies show a very broad range of SLEDs, even at fixed galaxy mass and star formation rate, making the conversion to J=1-0 emission and hence molecular gas mass highly uncertain. Here, we combine numerical simulations of disk galaxies and galaxy mergers with molecular line radiative transfer calculations to develop a model for the physical parameters that drive variations in CO SLEDs in galaxies. An essential feature of our model is a fully self-consistent computation of the molecular gas temperature and excitation structure. We find that, while the shape of the SLED is ultimately determined by difficult-to-observe quantities such as the gas density, temperature, and optical depth distributions, all of these quantities are well-correlated with the galaxy's mean star formation rate surface density (Sigma_SFR), which is observable. We use this result to develop a model for the CO SLED in terms of Sigma_SFR, and show that this model quantitatively reproduces the SLEDs of galaxies over a dynamic range of ~200 in SFR surface density, at redshifts from z=0-6. This model should make it possible to significantly reduce the uncertainty in deducing molecular gas masses from observations of high-J CO emission.

==> nk_cosled.py <==
import numpy as np

def nk_cosled(sigma_sfr,parms_dir,resolved=False):
    
    '''
    ;+
    ; NAME:
    ;   nk_cosled
    ;
    ; PURPOSE:
    ;   To read in the array of coefficients that govern the fitting
    ;   functions for Rn1 (the line ratio from line n-->n-1/1-0) as a
    ;   function of star formation rate surface density (sigma_sfr)
    ;
    ; AUTHOR:
    ;
    ;	Desika Narayanan
    ;	Department of Physics and Astronomy
    ;       Haverford College
    ;	Haverford, PA 19041
    ;	dnarayan@haverford.edu
    ;
    ; CATEGORY:
    ;	Astronomy
    ;
    ; CALLING SEQUENCE:
    ;	Result = nk_cosled(sigma_sfr,parms_dir,resolved=False)
    ;
    ; INPUTS:
    ;	sigma_sfr: The SFR surface density of the galaxy in Msun/yr/kpc^2
    ;       parms_dir: The directory with the fit datafiles in them
    
    ; OPTIONAL INPUTS:
    ;	resolved: - if set to True (e.g. result =
    ;                   nk_cosled(sigma_sfr,resolved=True), then the code
    ;                   assumes the beam filling factors for all
    ;                   transitions are equal.
    ;
    
    ; DEPENDENCIES:
    ;       numpy
    
    ;
    ; OUTPUTS:
    ;	This routine returns the CO sled from J=1-0-->J=10-9,
    ;	normalized by the J=1-0 transition
 

    ; SPECIAL NOTES:                      
    ;      The fitting function only works for Sigma_SFR > 1.5e-2
    ;      Msun/yr/kpc^2, and will return NANs for smaller values  
    ;

    ;   
    ;
    ; MODIFICATION HISTORY:
    ;	Written by: Desika Narayanan, Fall 2013, based on the paper by
    ;	Narayanan & Krumholz, 2014
    ;-
    ;
    '''

    #Parameter File Readin

    if resolved == False:
        parmfile = parms_dir+'/powerlaw_fits_unresolved.dat'
        data = np.loadtxt(parmfile,skiprows=1)
        a = data[:,0]
        b = data[:,1]
        c = data[:,2]
        offset = data[:,3]
    else:
        parmfile = parms_dir+'/powerlaw_fits.dat'
        data = np.loadtxt(parmfile,skiprows=1)
        a = data[:,0]
        b = data[:,1]
        c = data[:,2]
        offset = data[:,3]

    log_ratio = a*(np.log10(sigma_sfr)-offset)**b + c
    ratio = 10.**(log_ratio)

    return ratio

